Landau-level splitting by a circular $\delta$ interaction: boundary overlap and the hard-wall crossover

A thin circular barrier lifts the angular momentum degeneracy of Landau states according to their overlap with the barrier. We quantify this effect for the two-dimensional Landau Hamiltonian with a circular $\delta$ interaction of radius $a$ and strength $\alpha$. Starting from the known Kummer-function matching equation, we separate the contribution of one Landau level from the remaining radial spectrum. For fixed $n$, $B>0$, $a>0$, and $\alpha\ne0$, we prove $$ E_{n,m}^{(\alpha)}-B(2n+1) =\alpha c_{n,m}\left[1-\frac{\alpha a}{2m}+O(m^{-2})\right] $$ as $m\to+\infty$, where $c_{n,m}$ is an explicit boundary trace weight with factorial decay. The proof gives a uniform estimate of the regular part of the radial resolvent, including at the Landau energy. This estimate also yields an expansion uniform over all repulsive strengths, with crossover parameter $\alpha a/(2m)$, and the exterior Dirichlet limit. Thus a small energy shift does not by itself guarantee relative accuracy of the projected energy shift: the correction depends on the wall strength compared with the local centrifugal scale. The state nevertheless remains close in norm to the chosen Landau subspace, uniformly for repulsion. We also obtain the boundary density from the response to $\alpha$ and distinguish nodal Landau states from coupling-dependent level crossings. High-precision calculations test both the fixed-strength expansion and the crossover to a hard wall.

==> anc/check_modes.py <==
"""Reproduce the mode shifts for the circular delta interaction.

Requires Python 3 and mpmath. Run: python check_modes.py
Writes fixed_strength.csv, crossover.csv, and precision_checks.csv next to
this script. The PDF figure supplied with the manuscript is not overwritten.
"""
import csv
from pathlib import Path
import mpmath as mp


def solve(n, m, *, alpha=None, beta=None, dps=130):
    """Return delta/c, normalized crossover shift, and scaled residual.

    beta='inf' selects the exterior Dirichlet limit. These initial guesses
    select the branch near Lambda_n for the parameters used in the paper.
    This routine is not a global search for arbitrary parameters.
    """
    with mp.workdps(dps):
        B, a = mp.mpf(1), mp.mpf('1.5')
        x = B*a*a/2
        c = a*B*mp.exp(-x)*mp.factorial(n)/mp.factorial(n+m)
        c *= x**m*mp.laguerre(n, m, x)**2
        pref = a*mp.exp(-x)*x**m/(2*mp.factorial(m))
        hard = beta == 'inf'
        if beta is not None and not hard:
            alpha = mp.mpf(beta)*2*m/a
        elif alpha is not None:
            alpha = mp.mpf(alpha)
        r0 = a/(2*m)*(1+x/m)
        guess = 1/r0 if hard else alpha/(1+alpha*r0)

        def U(eta, b):
            try:
                return mp.hyperu(eta, b, x)
            except ValueError:
                # Near a zero, hyperu's connection formula can fail its
                # internal relative-accuracy criterion. Recur down from
                # positive first parameters, with extra precision for
                # cancellation (DLMF 13.3.7).
                shift=max(0,int(mp.ceil(1-eta)))
                guard=max(40,int(mp.ceil(-mp.log10(c)))+40)
                with mp.extradps(guard):
                    s=eta+shift
                    us=mp.hyperu(s,b,x)
                    us1=mp.hyperu(s+1,b,x)
                    for k in range(shift):
                        previous=(2*s-b+x)*us-s*(s-b+1)*us1
                        us1,us=us,previous
                        s-=1
                    return +us

        def K(t):
            if not t:
                return mp.mpf(-1)
            z = c*t/(2*B)
            eta = -n-z
            delta_gamma = -2*B*mp.gamma(1-z)
            for k in range(1, n+1):
                delta_gamma /= -k-z
            return pref*delta_gamma*mp.hyp1f1(eta, m+1, x)*U(eta, m+1)/c

        def equation(t):
            return K(t) if hard else t/alpha+K(t)

        # Stop on the normalized residual. Driving a Dirichlet zero all
        # the way to the working precision can make hyperu request
        # relative accuracy of a numerically zero function value.
        left, right = guess*mp.mpf('.98'), guess*mp.mpf('1.02')
        fleft, fright = equation(left), equation(right)
        for iteration in range(40):
            if abs(fright) < mp.mpf('1e-70'):
                break
            tnext = right-fright*(right-left)/(fright-fleft)
            left, fleft, right = right, fright, tnext
            fright = equation(right)
        t = right
        residual = abs(equation(t))
        if residual >= mp.mpf('1e-65'):
            raise ArithmeticError('Insufficient residual accuracy: '+str(residual))
        delta = c*t
        if abs(delta) >= B/2 or (not hard and mp.sign(delta) != mp.sign(alpha)):
            raise ArithmeticError('Root is outside the intended local branch')
        # Independent boundary matching evaluation, without Gamma pole removal.
        eta = -n-delta/(2*B)
        if hard:
            independent = abs(U(eta,m+1)/U(-n,m+1))
        else:
            M = mp.hyp1f1(eta,m+1,x)
            uval = U(eta,m+1)
            jump = B*a*(-eta*U(eta+1,m+2)/uval
                        -eta/(m+1)*mp.hyp1f1(eta+1,m+2,x)/M)
            independent = abs(jump/alpha-1)
        if independent >= mp.mpf('1e-65'):
            raise ArithmeticError('Boundary matching verification failed')
        return t, a*t/(2*m), residual, independent


def write_csv(path, fields, rows):
    with path.open('w',newline='',encoding='utf-8') as f:
        writer=csv.writer(f)
        writer.writerow(fields)
        writer.writerows(rows)


def main():
    out=Path(__file__).resolve().parent
    fixed=[]
    for alpha in [1,-1]:
        for m in range(5,21):
            t,_,res,check=solve(0,m,alpha=alpha)
            with mp.workdps(130):
                value=m*(t/alpha-1)
                fixed.append([0,m,alpha,mp.nstr(t,80),mp.nstr(value,80),mp.nstr(res,6),mp.nstr(check,6)])
        print('Fixed strength completed:',alpha,flush=True)
    write_csv(out/'fixed_strength.csv',['n','m','alpha','delta_over_c','m_times_R_minus_1','scaled_residual','matching_residual'],fixed)
    crossover=[]
    for n,m in [(0,20),(0,40),(2,40)]:
        for beta in ['0.1','1','10','inf']:
            t,D,res,check=solve(n,m,beta=beta)
            with mp.workdps(130):
                p=mp.mpf(1) if beta=='inf' else mp.mpf(beta)/(1+mp.mpf(beta))
                corrected=p*(1-mp.mpf('1.125')*p/m)
                crossover.append([n,m,beta,mp.nstr(D,80),mp.nstr(p,80),mp.nstr(corrected,80),mp.nstr(res,6),mp.nstr(check,6)])
            print(n,m,beta,mp.nstr(D,12),flush=True)
    write_csv(out/'crossover.csv',['n','m','beta','D','leading','corrected','scaled_residual','matching_residual'],crossover)
    precision_checks(out)


def precision_checks(out):
    checks=[]
    for n,m,kind,value in [(0,20,'alpha',1),(0,20,'alpha',-1),(2,40,'alpha',1),(2,40,'alpha',-1),(2,40,'beta','1'),(2,40,'beta','inf')]:
        lo=solve(n,m,dps=130,**{kind:value})[0]
        hi=solve(n,m,dps=170,**{kind:value})[0]
        with mp.workdps(170):
            rel=abs(lo/hi-1)
            if rel>=mp.mpf('1e-60'):
                raise ArithmeticError('Precision convergence failed')
            checks.append([n,m,kind,value,mp.nstr(rel,12)])
            print('Precision:',n,m,kind,value,mp.nstr(rel,8),flush=True)
    write_csv(out/'precision_checks.csv',['n','m','parameter','value','relative_difference_130_vs_170_digits'],checks)


if __name__=='__main__':
    main()


==> anc/crossover.csv <==
n,m,beta,D,leading,corrected,scaled_residual,matching_residual
0,20,0.1,0.090389967315404200300700007333921601740441292547562477259575730155802983945819576,0.090909090909090909090909090909090909090909090909090909090909090909090909090909091,0.090444214876033057851239669421487603305785123966942148760330578512396694214876033,1.96134e-92,2.16987e-92
0,20,1,0.48468992835194719813355839270289547940151610594951764670580916832756774882403032,0.5,0.4859375,1.45638e-86,3.00476e-86
0,20,10,0.85971608185949156174560990293276694901436260695593632389369922116093620517672241,0.90909090909090909090909090909090909090909090909090909090909090909090909090909091,0.86260330578512396694214876033057851239669421487603305785123966942148760330578512,1.41281e-84,1.64334e-83
0,20,inf,0.94057918721018402228166876019327958091837755089992965506963696072457823650478226,1.0,0.94375,2.85829e-84,2.85829e-84
0,40,0.1,0.090664075724943841544104677171785997913756064236323494663485395050967811313168751,0.090909090909090909090909090909090909090909090909090909090909090909090909090909091,0.090676652892561983471074380165289256198347107438016528925619834710743801652892562,4.02872e-105,4.44356e-105
0,40,1,0.4926771045975445622126453621380242423705596471561342560986832939108177225968551,0.5,0.49296875,3.62683e-102,7.36147e-102
0,40,10,0.88516963708782426041759096290188258960581504487834273492145683375866771716856147,0.90909090909090909090909090909090909090909090909090909090909090909090909090909091,0.88584710743801652892561983471074380165289256198347107438016528925619834710743802,3.88716e-101,4.39143e-100
0,40,inf,0.97113122443785534286312573622275700278054650842996870923966999481086012272159737,1.0,0.971875,5.6644e-101,5.6644e-101
2,40,0.1,0.090638706214734967177558053617249930134941223175553480933312701058657834987957607,0.090909090909090909090909090909090909090909090909090909090909090909090909090909091,0.090676652892561983471074380165289256198347107438016528925619834710743801652892562,2.03483e-89,9.64985e-89
2,40,1,0.49192888711259582466851548393952721611373364426470937137925425512625832049878051,0.5,0.49296875,1.85754e-89,6.66067e-89
2,40,10,0.88275733889388810339148605406644155558259760836513583460918710470785521685377508,0.90909090909090909090909090909090909090909090909090909090909090909090909090909091,0.88584710743801652892561983471074380165289256198347107438016528925619834710743802,1.19436e-89,1.51673e-88
2,40,inf,0.96822841258761802750101636608549029081609798938088013618584891642221421370794348,1.0,0.971875,7.14118e-90,7.14118e-90


==> anc/fixed_strength.csv <==
n,m,alpha,delta_over_c,m_times_R_minus_1,scaled_residual,matching_residual
0,5,1,0.82506172759968178951076097586103153691545745624495688319919117588389323520625744,-0.8746913620015910524461951206948423154227127187752155840040441205805338239687128,5.49868e-71,6.66457e-71
0,6,1,0.85867512498077673460154289639293025912632348858568998796507507082313791947223395,-0.84794925011533959239074262164241844524205906848586007220954957506117248316659632,6.06888e-83,7.06772e-83
0,7,1,0.8821670184863462370985301162475558625344056039163286707606828714111247113839626,-0.82483087059557634031028918626710896225916077258569930467521990012212702031226179,4.88514e-95,5.53766e-95
0,8,1,0.8988513221226236831006599021938465355226297552543666377566525614453460751409227,-0.80918942301901053519472078244922771581896195796506689794677950843723139887261837,5.88632e-108,6.54872e-108
0,9,1,0.91124522464246076392563023903291506446233452150958691983666667814973022616894922,-0.79879297821785312466932784870376441983898930641371772146999989665242796447945703,1.22904e-71,1.34875e-71
0,10,1,0.92084642607152002978242398477120554972804555119376485691000464718502776632947485,-0.79153573928479970217576015228794450271954448806235143089995352814972233670525152,1.9741e-79,2.14378e-79
0,11,1,0.92852845837201371980377106352971973138270682409162402237286960262907526291662858,-0.7861869579078490821585183011730829547902249349921357538984343710801721079170856,2.28593e-87,2.46189e-87
0,12,1,0.93482737772906938297934396024176553143836428483781131538157381360392767007335424,-0.7820714672511674042478724770988136227396285819462642154211142367528679591197491,1.85652e-95,1.98595e-95
0,13,1,0.94009220913012527755322048454072012189180880915613109130056199828489059457798396,-0.77880128130837139180813370097063841540648548097029581309269402229642227048620858,1.05037e-103,1.11731e-103
0,14,1,0.94456158108473316491989070142175491689829168595871482105646583400865306121221933,-0.77613786481373569112153018009543116342391639657799250520947832387885714302892937,4.15542e-112,4.39931e-112
0,15,1,0.9484049527423488210854876452626489286130861877227542180698300024109171706527569,-0.77392570886476768371768532106026607080370718415868672895254996383624244020864657,1.15938e-120,1.22246e-120
0,16,1,0.95174633266738839143666518211456259242627450304052123923254732895358948930057913,-0.77205867732178573701335708616699852117960795135166017227924273674256817119073391,5.79929e-75,6.09332e-75
0,17,1,0.95467872492859842271281752434936388308433418579058163430381748542337205937734263,-0.77046167621382681388210208606081398756631884156011221683510274780267499058517532,5.13142e-80,5.37502e-80
0,18,1,0.95727333309636564927698368271630779486817732745552382803243580161946502818069187,-0.76908000426541831301429371110645969237280810580057109541615557084962949274754632,3.79088e-85,3.96008e-85
0,19,1,0.95958564010228862942958994794720463648158822585727279048337185974924981218620579,-0.76787283805651604083779098900311190684982370871181698081593466476425356846208991,2.35354e-90,2.45267e-90
0,20,1,0.96165954608750768850098636180713151637205939552871753700523774419665310099099046,-0.76680907824984622998027276385736967255881208942564925989524511606693798018019086,1.23571e-95,1.28498e-95
0,5,-1,-1.2684995962321448583027132340696555594282194165187350695332991020721250512445223,1.3424979811607242915135661703482777971410970825936753476664955103606252562226114,8.74316e-106,6.89252e-106
0,6,-1,-1.1969654157472658058026887298762155893841786410824244591554207230576143982453316,1.1817924944835948348161323792572935363050718464945467549325243383456863894719898,4.48059e-89,3.7433e-89
0,7,-1,-1.1541609714512510702616720500073108815341787626061958330676307181098170180739586,1.0791268001587574918317043500511761707392513382433708314734150267687191265177102,4.20008e-94,3.63908e-94
0,8,-1,-1.1267997311816788499084744082122243089558109152030371920050909226824023696607104,1.0143978494534307992677952656977944716464873216242975360407273814592189572856832,1.54948e-106,1.37512e-106
0,9,-1,-1.1079097758323365788734115579151075439005905042891578526660481874679200061365674,0.97118798249102920986070402123596789510531453860242067399443368721128005522910649,8.02654e-71,7.24476e-71
0,10,-1,-1.0940409230819525819072138613842690021833748491539503130996119972895945256542972,0.94040923081952581907213861384269002183374849153950313099611997289594525654297154,1.24185e-78,1.1351e-78
0,11,-1,-1.0833918263156693681883856309954355106265477917468327474460843186457455933674424,0.91731008947236305007224194094979061689202570921516022190692750510320152704186632,1.31951e-86,1.21794e-86
0,12,-1,-1.0749407990424628755576613025548795795719256149333262583316802047909466909402988,0.89928958850955450669193563065855495486310737919991509998016245749136029128358508,9.71611e-95,9.03874e-95
0,13,-1,-1.068062771422271175217243821200466270289659890964769178337843223588484168908151,0.88481602848952527782416967560606151376557858254199931839196190665029419580596236,4.98894e-103,4.67102e-103
0,14,-1,-1.0623517880019825454067123423552746555982066062466915457258598269489156756471872,0.87292503202775563569397279297384517837489248745368164016203757728481945906062067,1.80143e-111,1.6957e-111
0,15,-1,-1.0575317544354778826176351505463786152033939547124564161192888471497791084441974,0.86297631653216823926452725819567922805090932068684624178933270724668662666296154,4.6202e-120,4.36885e-120
0,16,-1,-1.0534079236987848648317629841199262398318872815847813766783119822118536697728673,0.8545267791805578373082077459188198373101965053565020268529917153896587163658769,1.2316e-74,1.16916e-74
0,17,-1,-1.0498387901023065345171244443270147991235555277495384704568919605697809870564796,0.84725943173921108679111555355925158510044397174215399776716332968627677996015257,1.04569e-79,9.96046e-80
0,18,-1,-1.0467189575809247388736284380263522831137045739575293224398413751307335605126279,0.84094123645664529972531188447434109604668233123552780391714475235320408922730285,7.44144e-85,7.1093e-85
0,19,-1,-1.0439682578949991397491558189624205004463700926284277055754476411274520579663296,0.83539690000498365523396056028598950848103175994012640593350518142158910136026226,4.46565e-90,4.27757e-90
0,20,-1,-1.0415245977662778236644046583466053945964316503001372297899510714759019823605627,0.83049195532555647328809316693210789192863300600274459579902142951803964721125477,2.27325e-95,2.18262e-95


==> anc/precision_checks.csv <==
n,m,parameter,value,relative_difference_130_vs_170_digits
0,20,alpha,1,3.52083864828e-132
0,20,alpha,-1,2.51975055579e-131
2,40,alpha,1,3.95451601904e-90
2,40,alpha,-1,1.88817524169e-90
2,40,beta,1,3.91927767755e-90
2,40,beta,inf,1.17366538108e-89

